Entropy-Regularized Reinforcement Learning for Regime-Switching Stochastic Control: A Study on Distributional Classes

We study entropy-regularized reinforcement learning for finite-horizon stochastic control with Markov regime switching, emphasizing the benefits of distributional structure priors. The action domain and the action dependence of the exploratory Hamiltonian identify explicit policy families, including Gaussian, Gamma, Beta, Dirichlet, Weibull, Pareto, and log-normal distributions. These analytical relations guide a structure-informed continuous-time $q$-learning method: the policy respects the prescribed action support, shares parameters with a normalized $q$-function, and incorporates known distributional parameters before learning. This construction avoids numerical action-space normalization and reduces the number of parameters requiring estimation. In a consumption-investment application, finiteness of the optimized HJB Hamiltonian implies positive marginal value and strictly negative wealth curvature for any smooth finite-valued solution, yielding independent Gamma consumption and Gaussian investment policies. A logarithmic terminal-utility benchmark permits independent assessment of learning accuracy and discretization error. Across ten paired random seeds, fixing the known consumption-shape parameter reduces the mean number of updates required to reach a specified policy-error threshold by 12.6\%, with comparable final accuracy. A separate mesh study identifies first-order discretization error. These results illustrate how distributional information can simplify policy learning while retaining flexibility in the unknown parameter functions.

==> numerics/analyze.py <==
"""Validate, summarize, and plot the reproducible Section 5.3 experiments."""
import json, csv, platform, sys
from pathlib import Path
import numpy as np
import scipy
from scipy.integrate import solve_ivp, quad
from scipy.linalg import expm
from scipy.special import gammaln, digamma
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from experiments import (ROOT, T, RHO, LAM, GT, MARKET, gamma_t, exact_A,
                        benchmark, basis, policy_eval, value_features,
                        initial_parameters)


def policy_value(w, free_shape):
    def rhs(t, b):
        ts=np.array([t,t]); ii=np.array([0,1])
        _,_,a,rate,m,v=policy_eval(w,ts,np.ones(2),np.zeros(2),ii,free_shape)
        sig=MARKET['sigma']; th=MARKET['mu']-MARKET['R']
        drift=MARKET['R']+th*m-a/rate-.5*sig**2*(m*m+v)
        hc=a-np.log(rate)+gammaln(a)+(1-a)*digamma(a)
        hp=.5*np.log(2*np.pi*np.e*v)
        source=exact_A(t)*drift+gamma_t(t)*(digamma(a)-np.log(rate))+LAM*(hc+hp)
        return -MARKET['Q']@b-source
    sol=solve_ivp(rhs,[T,0],np.zeros(2),method='DOP853',rtol=2e-11,atol=2e-12,dense_output=True)
    assert sol.success
    return sol


def population_grid(h):
    K=round(T/h); tt=np.arange(K+1)*h
    aa=np.zeros(K+1);bb=np.zeros((K+1,2));aa[-1]=GT
    ph=expm(MARKET['Q']*h)
    r=MARKET['R'];sig=MARKET['sigma'];th=MARKET['mu']-r
    for k in range(K-1,-1,-1):
        g=gamma_t(tt[k]);alpha=1+g/LAM;a=aa[k+1]
        aa[k]=a+(g+LAM)*h
        f=a*(r+th**2/(2*sig**2))+LAM*gammaln(alpha)+(g+LAM)*np.log(LAM/a)+LAM/2*np.log(2*np.pi*LAM/(a*sig**2))
        bb[k]=ph@bb[k+1]+h*f
    return tt,aa,bb


def validate(sol):
    def v(t,x,i):return exact_A(t)*np.log(x)+sol.sol(t)[i]
    max_hjb=0.
    for t in [.03,.21,.57,.93]:
        for x in [.5,1.,2.]:
            for i in [0,1]:
                dt=1e-5;dx=x*2e-4
                vt=(v(t+dt,x,i)-v(t-dt,x,i))/(2*dt)
                p=(v(t,x+dx,i)-v(t,x-dx,i))/(2*dx)
                z=(v(t,x+dx,i)-2*v(t,x,i)+v(t,x-dx,i))/dx**2
                g=gamma_t(t);a=1+g/LAM;r=MARKET['R'][i];sig=MARKET['sigma'][i];th=MARKET['mu'][i]-r
                h=r*x*p-th**2*p*p/(2*sig**2*z)+LAM*gammaln(a)+(g+LAM)*np.log(LAM/p)+LAM/2*np.log(2*np.pi*LAM/(-sig**2*x*x*z))
                residual=vt+sum(MARKET['Q'][i,j]*v(t,x,j) for j in [0,1])+h
                max_hjb=max(max_hjb,abs(residual))
    norms=[]
    for t in [0.,.5,1.]:
        a=1+gamma_t(t)/LAM;rate=exact_A(t)/LAM
        nc=quad(lambda c:np.exp(a*np.log(rate)-gammaln(a)+(a-1)*np.log(c)-rate*c),0,np.inf,epsabs=1e-11)[0]
        norms.append(abs(nc-1))
        for i in [0,1]:
            m=(MARKET['mu'][i]-MARKET['R'][i])/MARKET['sigma'][i]**2
            var=LAM/(exact_A(t)*MARKET['sigma'][i]**2)
            nw=quad(lambda w:np.exp(-(w-m)**2/(2*var))/np.sqrt(2*np.pi*var),-np.inf,np.inf,epsabs=1e-11)[0]
            norms.append(abs(nw-1))
    graderr=0.
    for free in [False,True]:
        _,w=initial_parameters(free)
        w+=np.random.default_rng(102).normal(0,.04,len(w))
        t=np.array([.1,.4,.8]);c=np.array([.2,1.,1.7]);p=np.array([-.5,.3,1.2]);i=np.array([0,1,0])
        _,grad,*_=policy_eval(w,t,c,p,i,free)
        for j in range(len(w)):
            wp=w.copy();wm=w.copy();wp[j]+=1e-6;wm[j]-=1e-6
            fd=(policy_eval(wp,t,c,p,i,free)[0]-policy_eval(wm,t,c,p,i,free)[0])/2e-6
            graderr=max(graderr,np.max(abs(fd-grad[:,j])))
    assert max_hjb<1e-5 and max(norms)<1e-8 and graderr<1e-6
    return {'finite_difference_hjb_max_residual':max_hjb,'density_normalization_max_error':max(norms),'actor_gradient_max_error':graderr}


def coords(x,y):
    return ' '.join('({:.8g},{:.8g})'.format(a,b) for a,b in zip(x,y))


def main():
    sol=benchmark(); checks=validate(sol)
    allruns={}
    for name in ['fixed','free']:
        allruns[name]=[json.loads(p.read_text()) for p in sorted((ROOT/name).glob('seed_*_h_0.01.json'))]
        assert len(allruns[name])==10
    summary={'validation':checks,'benchmark':{'A0':float(exact_A(0)), 'B0':sol.sol(0).tolist()},'environment':{'python':sys.version.split()[0],'numpy':np.__version__,'scipy':scipy.__version__,'platform':platform.platform()},'methods':{}}
    rows=[]
    for name,runs in allruns.items():
        outputs=[]
        for run in runs:
            kl=np.array([r['kl'] for r in run['records']]);it=np.array([r['iteration'] for r in run['records']])
            hits=[j for j in range(len(kl)-2) if np.all(kl[j:j+3]<.01)]
            hit=int(it[hits[0]]) if hits else None
            pv=policy_value(np.array(run['w']),run['free_shape'])
            gaps=sol.sol(0)-pv.sol(0)
            assert np.min(gaps)>-1e-7
            row={'method':name,'seed':run['seed'],**run['records'][-1], 'hitting_iteration':hit,'utility_gap':float(np.mean(gaps)),'gap_regime_1':float(gaps[0]),'gap_regime_2':float(gaps[1])}
            rows.append(row);outputs.append(row)
        keys=['kl','value_rrmse','mean_consumption_relerr','portfolio_mean_rmse','portfolio_var_relerr','seconds','hitting_iteration','utility_gap']
        summary['methods'][name]={key:{'mean':float(np.mean([r[key] for r in outputs])),'sd':float(np.std([r[key] for r in outputs],ddof=1)),'median':float(np.median([r[key] for r in outputs]))} for key in keys}
        summary['methods'][name]['mean_B_policy_0']=np.mean([policy_value(np.array(r['w']),r['free_shape']).sol(0) for r in runs],axis=0).tolist()
    with (ROOT/'run_metrics.csv').open('w') as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
    mesh=[]
    for h in [.04,.02,.01,.005,.0025]:
        tt,aa,bb=population_grid(h);err=0.
        for y in [-1.,1.]:
            err=max(err,float(np.max(abs(aa[:,None]*y+bb-exact_A(tt)[:,None]*y-sol.sol(tt).T))))
        mesh.append({'h':h,'max_value_error':err,'A0_error':abs(float(aa[0]-exact_A(0))),'B0_max_error':float(np.max(abs(bb[0]-sol.sol(0))))})
    for k,row in enumerate(mesh):row['order']=None if k==0 else float(np.log2(mesh[k-1]['max_value_error']/row['max_value_error']))
    summary['mesh']=mesh
    (ROOT/'summary.json').write_text(json.dumps(summary,indent=2))
    with (ROOT/'mesh.csv').open('w') as f:
        writer=csv.DictWriter(f,fieldnames=list(mesh[0]));writer.writeheader();writer.writerows(mesh)

    plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'figure.dpi':160})
    colors={'fixed':'#1768AC','free':'#CC6600'};labels={'fixed':'Fixed known shape','free':'Learned shape'}
    fig,axs=plt.subplots(1,2,figsize=(10,3.6),layout='constrained')
    pgf=[r'\begin{figure}[tbp]',r'\centering',r'\begin{tikzpicture}',r'\begin{groupplot}[group style={group size=2 by 1,horizontal sep=1.25cm},width=0.45\textwidth,height=5.1cm,xlabel={Updates},ymode=log,grid=major,legend style={font=\scriptsize,at={(0.98,0.98)},anchor=north east},tick label style={font=\scriptsize},label style={font=\small}]']
    for panel,(key,ylabel,texlabel) in enumerate([('kl','Mean policy KL',r'$E_{\mathrm{KL}}$'),('value_rrmse','Value relative RMSE',r'$E_V$')]):
        ax=axs[panel];pgf.append(r'\nextgroupplot[ylabel={'+texlabel+'}]')
        for name,runs in allruns.items():
            its=np.array([r['iteration'] for r in runs[0]['records']]);vals=np.array([[r[key] for r in run['records']] for run in runs]);mean=vals.mean(0);sd=vals.std(0,ddof=1)
            ax.semilogy(its,mean,color=colors[name],label=labels[name]);ax.fill_between(its,np.maximum(mean-sd,1e-7),mean+sd,color=colors[name],alpha=.16)
            # Every second recorded checkpoint, retaining the final checkpoint.
            ix=np.arange(0,len(its),2);co='blue!70!black' if name=='fixed' else 'orange!85!black'
            pgf.extend([r'\addplot[name path='+name+'upper,draw=none,forget plot] coordinates {'+coords(its[ix],(mean+sd)[ix])+'};',r'\addplot[name path='+name+'lower,draw=none,forget plot] coordinates {'+coords(its[ix],np.maximum(mean-sd,1e-7)[ix])+'};',r'\addplot['+co+r',fill opacity=0.12,forget plot] fill between[of='+name+'upper and '+name+'lower];',r'\addplot['+co+r',thick] coordinates {'+coords(its[ix],mean[ix])+'};',r'\addlegendentry{'+labels[name]+'}'])
        ax.set_xlabel('Updates');ax.set_ylabel(ylabel);ax.grid(alpha=.2);ax.legend(fontsize=8)
    pgf.extend([r'\end{groupplot}',r'\end{tikzpicture}',r'\caption{Learning curves over ten paired seeds. Solid curves show the arithmetic mean; shaded bands show one sample standard deviation. Each update uses 1,024 antithetic pairs, or 2,048 observed transitions.}',r'\label{fig:learning-curves}',r'\end{figure}'])
    (ROOT/'learning_figure.tex').write_text('\n'.join(pgf))
    fig.savefig(ROOT/'learning_curves.pdf');fig.savefig(ROOT/'learning_curves.png');plt.close(fig)
    fig,axs=plt.subplots(1,2,figsize=(10,3.6),layout='constrained');tt=np.linspace(0,T,101)
    pgf=[r'\begin{figure}[tbp]',r'\centering',r'\begin{tikzpicture}',r'\begin{groupplot}[group style={group size=2 by 1,horizontal sep=1.25cm},width=0.45\textwidth,height=5cm,xlabel={$t$},grid=major,legend style={font=\scriptsize,at={(0.02,0.98)},anchor=north west},tick label style={font=\scriptsize},label style={font=\small}]',r'\nextgroupplot[ylabel={Mean consumption / wealth}]']
    truth=(gamma_t(tt)+LAM)/exact_A(tt)
    vals=[]
    for r in allruns['fixed']:
        _,_,a,b,_,_=policy_eval(np.array(r['w']),tt,np.ones_like(tt),np.zeros_like(tt),np.zeros(len(tt),int),False);vals.append(a/b)
    learned=np.mean(vals,axis=0)
    axs[0].plot(tt,truth,'k-',label='Benchmark');axs[0].plot(tt,learned,'--',color=colors['fixed'],label='Learned, seed mean')
    ix=np.arange(0,101,5)
    pgf.extend([r'\addplot[black,thick] coordinates {'+coords(tt[ix],truth[ix])+'};',r'\addlegendentry{Benchmark}',r'\addplot[blue!70!black,thick,dashed] coordinates {'+coords(tt[ix],learned[ix])+'};',r'\addlegendentry{Learned, seed mean}',r'\nextgroupplot[ylabel={Portfolio standard deviation}]'])
    for i in [0,1]:
        truth=np.sqrt(LAM/(exact_A(tt)*MARKET['sigma'][i]**2));vals=[]
        for r in allruns['fixed']:
            *_,v=policy_eval(np.array(r['w']),tt,np.ones_like(tt),np.zeros_like(tt),np.full(len(tt),i),False);vals.append(np.sqrt(v))
        learned=np.mean(vals,axis=0);co=['blue!70!black','orange!85!black'][i];mc=[colors['fixed'],colors['free']][i]
        axs[1].plot(tt,truth,'-',color=mc,label=f'Benchmark, regime {i+1}');axs[1].plot(tt,learned,'--',color=mc,label=f'Learned, regime {i+1}')
        pgf.extend([r'\addplot['+co+r',thick] coordinates {'+coords(tt[ix],truth[ix])+'};',r'\addlegendentry{Benchmark, regime '+str(i+1)+'}',r'\addplot['+co+r',thick,dashed] coordinates {'+coords(tt[ix],learned[ix])+'};',r'\addlegendentry{Learned, regime '+str(i+1)+'}'])
    for ax in axs:ax.set_xlabel('Time');ax.grid(alpha=.2);ax.legend(fontsize=8)
    axs[0].set_ylabel('Mean consumption / wealth');axs[1].set_ylabel('Portfolio standard deviation')
    pgf.extend([r'\end{groupplot}',r'\end{tikzpicture}',r'\caption{Policy moments for the logarithmic benchmark and the fixed-shape learner after 5,000 updates, averaged over ten seeds. Consumption divided by wealth is independent of the current regime in this particular benchmark.}',r'\label{fig:policy-moments}',r'\end{figure}'])
    (ROOT/'policy_figure.tex').write_text('\n'.join(pgf))
    fig.savefig(ROOT/'policy_moments.pdf');fig.savefig(ROOT/'policy_moments.png');plt.close(fig)
    print(json.dumps(summary,indent=2))


if __name__=='__main__':main()


==> numerics/experiments.py <==
"""Reproducible log-utility benchmark and sampled q-learning ablation.

Only simulator() and benchmark() access market coefficients. Learners receive
sampled states, actions and rewards; both ablations use identical data streams.
"""
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import argparse, json, time
from pathlib import Path
import numpy as np
from scipy.integrate import solve_ivp
from scipy.linalg import expm
from scipy.special import gammaln, digamma
from numpy.polynomial.legendre import legvander

T=1.0
RHO=0.05
LAM=0.10
GT=np.exp(-RHO*T)
MARKET={'R':np.array([.02,.01]),'mu':np.array([.08,.04]),
        'sigma':np.array([.20,.35]),'Q':np.array([[-.8,.8],[.5,-.5]])}
ROOT=Path(__file__).resolve().parent

def gamma_t(t): return np.exp(-RHO*np.asarray(t))
def exact_A(t, lam=LAM):
    t=np.asarray(t)
    return GT+(gamma_t(t)-GT)/RHO+lam*(T-t)

def source_F(t, lam=LAM):
    t=np.asarray(t); a=exact_A(t,lam); g=gamma_t(t); alpha=1+g/lam
    r=MARKET['R']; sig=MARKET['sigma']; th=MARKET['mu']-r
    common=lam*gammaln(alpha)+(g+lam)*np.log(lam/a)
    return a[...,None]*(r+th**2/(2*sig**2))+common[...,None]+lam/2*np.log(2*np.pi*lam/(a[...,None]*sig**2))

def benchmark(lam=LAM):
    sol=solve_ivp(lambda t,b:-MARKET['Q']@b-source_F(t,lam),[T,0],np.zeros(2),
                  method='DOP853',rtol=2e-12,atol=2e-13,dense_output=True)
    if not sol.success: raise RuntimeError(sol.message)
    return sol

def basis(t): return legvander(2*np.asarray(t)/T-1,3)

def value_features(t,y,i):
    f=(T-np.asarray(t))[:,None]*basis(t)
    return np.column_stack((f*np.asarray(y)[:,None],f*(np.asarray(i)==0)[:,None],f*(np.asarray(i)==1)[:,None]))

def policy_eval(w,t,c,p,i,free_shape=False):
    f=basis(t)
    u=f@w[:4]
    mean=w[4+np.asarray(i)]
    lv=np.einsum('ij,ij->i',f,w[6:14].reshape(2,4)[i])
    alpha=(1+gamma_t(t)/LAM)*np.exp(f@w[14:18] if free_shape else 0.)
    rate=alpha*np.exp(u)
    var=np.exp(lv)
    log_gamma=alpha*np.log(rate)-gammaln(alpha)+(alpha-1)*np.log(c)-rate*c
    log_normal=-.5*(np.log(2*np.pi)+lv+(p-mean)**2/var)
    q_relative=LAM*(log_gamma+log_normal)
    grad=np.zeros((len(t),len(w)))
    grad[:,:4]=LAM*(alpha-rate*c)[:,None]*f
    for regime in [0,1]:
        mask=(i==regime)
        grad[mask,4+regime]=LAM*(p[mask]-mean[mask])/var[mask]
        grad[mask,6+4*regime:10+4*regime]=(.5*LAM*((p[mask]-mean[mask])**2/var[mask]-1))[:,None]*f[mask]
    if free_shape:
        score=alpha*(np.log(rate)+1-digamma(alpha)+np.log(c)-np.exp(u)*c)
        grad[:,14:18]=LAM*score[:,None]*f
    return q_relative,grad,alpha,rate,mean,var

def initial_parameters(free_shape):
    phi=np.zeros(12);phi[0]=.50
    w=np.zeros(18 if free_shape else 14)
    w[0]=-np.log(.80)
    w[4:6]=.75
    w[6]=w[10]=np.log(.80)
    return phi,w

class AdamAscent:
    def __init__(self,n):self.m=np.zeros(n);self.v=np.zeros(n);self.n=0
    def step(self,x,g,lr):
        self.n+=1
        norm=np.linalg.norm(g)
        if norm>10:g=g*10/norm
        self.m=.9*self.m+.1*g;self.v=.999*self.v+.001*g*g
        x+=lr*(self.m/(1-.9**self.n))/(np.sqrt(self.v/(1-.999**self.n))+1e-8)

def simulator(rng,h,batch):
    """Log-wealth splitting step, with paired opposite Brownian shocks.

    This is a positivity-preserving approximation, not an exact constant-
    absolute-consumption transition. Its local generator agrees to first order.
    Each action produces two observed transitions; the regime draw is shared.
    """
    K=round(T/h)
    t=rng.integers(0,K,size=batch)*h
    y=rng.uniform(-1,1,size=batch)
    i=rng.integers(0,2,size=batch)
    c=rng.gamma(4.,.25,size=batch)
    p=rng.normal(0.,2.,size=batch)
    z=rng.standard_normal(batch)
    P=expm(MARKET['Q']*h)
    j=(rng.uniform(size=batch)>P[i,0]).astype(int)
    sig=MARKET['sigma'][i];r=MARKET['R'][i];th=MARKET['mu'][i]-r
    drift=r+th*p-c-.5*sig**2*p*p
    ym=y+drift*h
    yplus=ym+sig*p*np.sqrt(h)*z
    yminus=ym-sig*p*np.sqrt(h)*z
    reward=gamma_t(t)*(y+np.log(c))*h
    return t,y,i,c,p,j,yplus,yminus,reward

def evaluate(phi,w,free_shape,sol):
    tt=np.linspace(0,T,101)
    t=np.repeat(tt,2); i=np.tile([0,1],len(tt))
    _,_,aq,bq,mq,vq=policy_eval(w,t,np.ones_like(t),np.zeros_like(t),i,free_shape)
    ap=1+gamma_t(t)/LAM;bp=exact_A(t)/LAM
    mp=(MARKET['mu'][i]-MARKET['R'][i])/MARKET['sigma'][i]**2
    vp=LAM/(exact_A(t)*MARKET['sigma'][i]**2)
    klg=(ap-aq)*digamma(ap)-gammaln(ap)+gammaln(aq)+aq*np.log(bp/bq)+ap*(bq/bp-1)
    kln=.5*(np.log(vq/vp)+(vp+(mp-mq)**2)/vq-1)
    ys=np.linspace(-1,1,11)
    t3=np.repeat(t,len(ys));i3=np.repeat(i,len(ys));y3=np.tile(ys,len(t))
    pred=GT*y3+value_features(t3,y3,i3)@phi
    truth=exact_A(t3)*y3+sol.sol(t3)[i3,np.arange(len(t3))]
    rrmse=np.sqrt(np.mean((pred-truth)**2)/np.mean(truth**2))
    return {'kl':float(np.mean(klg+kln)), 'kl_consumption':float(np.mean(klg)),
            'kl_portfolio':float(np.mean(kln)), 'value_rrmse':float(rrmse),
            'mean_consumption_relerr':float(np.sqrt(np.mean(((aq/bq-ap/bp)/(ap/bp))**2))),
            'portfolio_mean_rmse':float(np.sqrt(np.mean((mq-mp)**2))),
            'portfolio_var_relerr':float(np.sqrt(np.mean(((vq-vp)/vp)**2)))}

def train(seed=20261125,free_shape=False,steps=3000,batch=1024,h=.01,lrphi=.004,lractor=.003):
    rng=np.random.default_rng(seed);sol=benchmark()
    phi,w=initial_parameters(free_shape)
    op=AdamAscent(len(phi));ow=AdamAscent(len(w));records=[]
    clock=time.perf_counter()
    records.append({'iteration':0,'transitions':0,'seconds':0.,**evaluate(phi,w,free_shape,sol)})
    for k in range(1,steps+1):
        t,y,i,c,p,j,yp,ym,reward=simulator(rng,h,batch)
        cur=value_features(t,y,i)
        nxt=.5*(value_features(t+h,yp,j)+value_features(t+h,ym,j))
        q,grad,*_=policy_eval(w,t,c,p,i,free_shape)
        residual=((nxt-cur)@phi+GT*(.5*(yp+ym)-y)+reward-(q-LAM*y)*h)/h
        gp=np.mean(cur*residual[:,None],axis=0)
        gw=np.mean(grad*residual[:,None],axis=0)
        decay=(1+k/1000)**(-.55)
        op.step(phi,gp,lrphi*decay);ow.step(w,gw,lractor*decay)
        if k%50==0 or k==steps:
            records.append({'iteration':k,'transitions':2*batch*k,'seconds':time.perf_counter()-clock,**evaluate(phi,w,free_shape,sol)})
            if not np.all(np.isfinite(w)):raise RuntimeError('Nonfinite parameters')
    out={'seed':seed,'free_shape':free_shape,'steps':steps,'batch':batch,'h':h,
         'lrphi':lrphi,'lractor':lractor,'phi':phi.tolist(),'w':w.tolist(),'records':records}
    return out

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--steps',type=int,default=3000);ap.add_argument('--batch',type=int,default=1024)
    ap.add_argument('--seed',type=int,default=20261125);ap.add_argument('--free-shape',action='store_true');ap.add_argument('--h',type=float,default=.01)
    ap.add_argument('--lrphi',type=float,default=.004);ap.add_argument('--lractor',type=float,default=.003)
    a=ap.parse_args();out=train(a.seed,a.free_shape,a.steps,a.batch,a.h,a.lrphi,a.lractor)
    dest=ROOT/('free' if a.free_shape else 'fixed');dest.mkdir(exist_ok=True)
    path=dest/f'seed_{a.seed}_h_{a.h:g}.json';path.write_text(json.dumps(out,indent=2))
    print(path,flush=True);print(json.dumps(out['records'][-1]),flush=True)

if __name__=='__main__':main()


==> numerics/run_all.py <==
"""Re-run the ten paired seeds used in Section 5.3 (20 training runs)."""
import json
from experiments import ROOT, train

for seed in range(20261125,20261135):
    for free in [False,True]:
        result=train(seed=seed,free_shape=free,steps=5000,batch=1024,h=.01)
        folder=ROOT/('free' if free else 'fixed')
        folder.mkdir(exist_ok=True)
        path=folder/f'seed_{seed}_h_0.01.json'
        path.write_text(json.dumps(result,indent=2))
        final=result['records'][-1]
        print(seed,'learned shape' if free else 'fixed shape',
              'KL',final['kl'],'value RRMSE',final['value_rrmse'],flush=True)

